Two parallel dynamic lexicographic algorithms for factorization sets in numerical semigroups

To the existing dynamic algorithm FactorizationsUpToElement for factorization sets of elements in a numerical semigroup, we add lexicographic and parallel behavior. To the existing parallel lexicographic algorithm for the same, we add dynamic behavior. The (dimensionwise) dynamic algorithm is parallelized either elementwise or factorizationwise, while the parallel lexicographic algorithm is made dynamic with low-dimension tabulation. The tabulation for the parallel lexicographic algorithm can itself be performed using the dynamic algorithm. We provide reference CUDA implementations with measured runtimes.

==> memofactorize.cu <==
#include <stdio.h>
#include <ctime>

// For the CUDA runtime routines (prefixed with "cuda_")
#include <cuda_runtime.h>
// #include <cuda/std/chrono>
#include <chrono>
#include <string>
#include <exception>
#include <iostream>
#include <fstream>
#include <format>
#include <filesystem>

#include <helper_cuda.h>

// To build, place this file in the NVIDIA "cuda-samples" repository and run "nvcc .\factorize.cu -o factorize.exe -allow-unsupported-compiler -I Common\"

// constexpr int ELEMENT = 
#ifndef ELEMENT
#define ELEMENT 1500
// 120;
// 500;//-43*3;
// 1000;
// 1500 // good
// 2000;
// 2500;
// 3000;
// 4000;
// 5000;
// 7000;
// 9000;
// 10000;
// 12000;
// 13000;
// 17000;
// 20000;
// 23000;
// 27000;
// 45000;
// 70000;
// 150000;
// 225000;
// 300000;
// 500000;
#endif

// constexpr int DIM = 

#ifndef DIM
#define DIM \
8
// 3;
// 4;
// 5;
// 6;
// 7;
// 9;
#endif

// using Factorization = int[DIM];

template <int D>
using Factorization2 = int[D];

using Factorization = Factorization2<DIM>;


// good to make this larger than 1x or 2x of MEMO_cardinality, so that it can hold several kernels worth of outputs //5000
// make this too large and it make become slower even without running out of memory
constexpr size_t bufferPerThread = 
// 5000;
40000;  

// It is runtime-advantageous to make this as small as possible for your use case.
#ifndef MEMO_cardinality
#define MEMO_cardinality 2048
// 4096;
// 2048;
// 1024;
#endif

#ifndef MEMO_maxElement
#define MEMO_maxElement 5000
// ELEMENT;
// 5000;
#endif

#ifndef MEMO_DIM
#define MEMO_DIM 4
// 6;
// 5;
// 4;
// 3;
// 2;
#endif


using MemoFactorization = int[MEMO_DIM];

using MemoEntry = Factorization2<MEMO_DIM>[MEMO_cardinality];
// using Memo = MemoEntry[MEMO_maxElement];

constexpr bool useModuloOptimization = 
// false;
true;


constexpr int kernelsBetweenFreshBounds = 
// 4;
// 8;
// 16;
// 32;
// 64;
// 128;
// 256;
// 512;
1024; // good
// 2048;

constexpr int BLOCKS = 
// 1;
// 2;
// 8;
// 16;
// 32;
// 68;
68 * 2;//good
//68*
// 2;// good
// 4;
// 8;
// 100;
constexpr int THREADS_PER_BLOCK = 
// 1;
// 2;
// 4;
8; // good
// 16;
// 32;
// 128;
constexpr int TOTAL_THREADS = BLOCKS * THREADS_PER_BLOCK;
#define GridIndex() blockIdx.x * blockDim.x + threadIdx.x

// End constants



int orderOfAinB(int a, int b) {
  int mod = a % b;
  int result = 0;
  for (int i = 1; i <= b; i++) {
    result += mod;
    if (result % b == 0) {
      return i;
    }
  }
}
bool isAllZeroes(const Factorization* fP, int dim = DIM) {
  const Factorization& f = *fP;
  for (int i = 0; i < dim; i++) {
    if (f[i] != 0) { return false; }
  }
  return true;
}
bool isAllZeroes2(const int* fP, int dim = DIM) {
  const int* f = fP;
  for (int i = 0; i < dim; i++) {
    if (f[i] != 0) { return false; }
  }
  return true;
  // return f[0] == 0 && f[1] == 0 && f[2] == 0 && f[3] == 0;
}
__device__ bool d_isAllZeroes(const int* fP, int dim = MEMO_DIM) {
  const int* f = fP;
  for (int i = 0; i < dim; i++) {
    if (f[i] != 0) { return false; }
  }
  return true;
  // return f[0] =
}
__host__ __device__ bool isZeroesOnLeft(const int* f, int i) {
  for (int j = 0; j < i; j++) {
    if (j < i) {
      if (f[j] != 0) {
        return false;
      }
    }
  }
  return true;
}


#define vfprintf fprintf  // macro for optionally disabling all printing
#define vprintf printf
void printfac(const int* f, std::string prefix, std::string postfix = "") {
  vprintf(prefix.c_str());
  vprintf(": ("); 
  for (int i = 0; i < DIM; i++) {
  printf("%d, ", f[i]);
  }
  vprintf("\b\b)");
  vprintf(postfix.c_str());
}
void printfacln(const int* f, std::string prefix) { printfac(f, prefix, "\n"); }

__device__ void d_printfac(const int* f, int dim = DIM) {
  for (int i = 0; i < dim; i++) {
    printf("%d, ", f[i]);
  }
}


void copy(const Factorization* source, Factorization* target, int dim) { // todo should  just use memcpy/cudamemcpy directly
  for (int j = 0; j < dim; j++) {
    (*target)[j] = (*source)[j];
  }
}
__host__ __device__ void copy2(int* source, int* target, int dim) {
  for (int j = 0; j < dim; j++) {
    target[j] = source[j];
  }
}
//unused.
__host__ __device__ bool facIsEqual(const Factorization* a, const Factorization* b) {
  const Factorization& A = *a; const Factorization& B = *b;
  for (int i = 0; i < DIM; i++) {
    if (A[i] != B[i]) { return false;}
  }
  return true;
}





__device__ void d_copy(const Factorization* d_source, Factorization* d_target, int dim) { // todo this should just use memcpy/cudamemcpy directly
  #pragma unroll
  for (int j = 0; j < dim; j++) {
    (*d_target)[j] = (*d_source)[j];
  }
}

__device__ void d_copy2(const int* d_source, int* d_target, int dim) {
  #pragma unroll
  for (int j = 0; j < dim; j++) {
    d_target[j] = d_source[j];
  }
}




__host__ __device__ bool lexicogLeq(const Factorization* a, const Factorization* b) { 
  const Factorization& A = *a; const Factorization& B = *b;
  // for loop based comparison
  for (int i = 0; i < DIM; i++) {
    if (A[i] < B[i]) { return true; }
    else if (A[i] > B[i]) { return false; }
    else { // equality is the only case remaining
      if (i == DIM - 1) {
        return true;
      } // else, continue
    }
  }

  // Now this should be unreachable
  printf("Lexicog comparison fail?");
  return true;
}

__device__ int d_phi(const Factorization* factorization, const Factorization* generators) {
  int sum = 0;
  // #pragma unroll // can't unroll addition without atomicAdd.
  for (int i = 0; i < DIM; i++) {
    sum += (*factorization)[i] * (*generators)[i];
  }
  return sum;
}

int phi(const Factorization* factorization, const Factorization* generators) {
  int sum = 0;
  for (int i = 0; i < DIM; i++) {
    sum += (*factorization)[i] * (*generators)[i];
  }
  return sum;
}

__host__ __device__ void incrementIndex(int* f, int index) {
  f[index] ++;
}

// extra argument triggers checking errors
cudaError_t cudaMemcpy( void* dst, const void* src, size_t count, cudaMemcpyKind kind, std::string name) {
  cudaError_t err = cudaMemcpy(dst, src, count, kind);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to memcpy %s (error code %s)!\n",
            name.c_str(),
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  return err;
}

// End what should be true invariants







int dynamicFactorizations_inner(int element, const Factorization2<MEMO_DIM> memoGenerators, Factorization2<MEMO_DIM>* output, MemoEntry* memo) {
  if (element == 0) {
    return 1; // output already zero
  } else {
    // dependencies, incremented; check for exceeding cardinality, if so call it quits TODO
    int counter = 0;
    for (int i = 0; i < MEMO_DIM; i++) {
      if (counter >= MEMO_cardinality) {
        return -1;
      }
      int generator = memoGenerators[i];
      if (element < generator) {
        continue; // factorization set is empty
      } else if (element == generator) {
        if (counter >= MEMO_cardinality) {
          return -1;
        }
        MemoFactorization& outputFac = output[counter];
        incrementIndex(outputFac, i);//done
        counter++;
      } else {
        MemoEntry& prevEntry = memo[element - generator];
        // copy preventry to output
        // increment output
        // increase counter
        for (int j = 0; j < MEMO_cardinality; j++) {
          if (counter >= MEMO_cardinality) {
            return -1;
          }
          MemoFactorization& prevFac = prevEntry[j];
          MemoFactorization& outputFac = output[counter];
          if (isAllZeroes2(prevFac, MEMO_DIM)) {
            break;
          } else if (isZeroesOnLeft(prevFac, i)) {
            copy2(prevFac, outputFac, MEMO_DIM);
            incrementIndex(outputFac, i);
            counter++;
          }
        }
      }
    }
        // printf("Element %i had %i facs\n", element, counter);
    return counter;
  }
}

int populateDynamicFactorizations_sequential(MemoEntry* memo, const Factorization2<MEMO_DIM> memoGenerators
  //dim, max element, cardinality in globals
) {
  int lastSuccessfulElement = 0;
  for (int element = 0; element < MEMO_maxElement; element++) {
    int result = dynamicFactorizations_inner(element, memoGenerators, memo[element], memo);
    if (result == -1) {
      break;
    }
    lastSuccessfulElement = element;
    // printf("Z(%d, (%d, %d, %d)) had %d results\n", element, memoGenerators[0], memoGenerators[1], memoGenerators[2], result);
    // for (int i = 0; !isAllZeroes2(memo[element][i], MEMO_DIM) && i < MEMO_cardinality; i++) {
    //   printfacln(memo[element][i], "a");
    // }
  }
  printf("Dynamic factorizations (CPU) up to %d stored for Z(-, (", lastSuccessfulElement);
  for (int i = 0; i < MEMO_DIM; i++) {
    printf("%d, ", memoGenerators[i]);
  }
  printf("\b\b))\n");
  return lastSuccessfulElement;
}


__global__ void copyAndIncrementFactorizations_grid(int generatorIndex, Factorization2<MEMO_DIM>* source, Factorization2<MEMO_DIM>* target, int cardinality) {
  int gridIndex = GridIndex();
  if (gridIndex >= cardinality) { return; }
  Factorization2<MEMO_DIM>& sourceFac = source[gridIndex];
  Factorization2<MEMO_DIM>& targetFac = target[gridIndex];
  copy2(sourceFac, targetFac, MEMO_DIM);
  incrementIndex(targetFac, generatorIndex);
}




int dynamicFactorizations_factorizationwiseParallel_inner(int element, const Factorization2<MEMO_DIM> memoGenerators, Factorization2<MEMO_DIM>* d_output, MemoEntry* d_memo, MemoFactorization* cardinalities) {
  if (element == 0) {
    return 1; // output already zero
  } else {
    // dependencies, incremented; check for exceeding cardinality, if so call it quits TODO
    int counter = 0;
    for (int i = 0; i < MEMO_DIM; i++) {
      int cardinalityThisIndex = 0;
      if (counter >= MEMO_cardinality) {
        return -1;
      }
      int generator = memoGenerators[i];

      if (element < generator) {
        continue; // factorization set is empty
      } else if (element == generator) {

        // single element: does not require a kernel launch, we can do it ourselves
        if (counter >= MEMO_cardinality) {
          return -1;
        }
        MemoFactorization* outputFac = &(d_output[counter]);

        copyAndIncrementFactorizations_grid<<<1,1>>>(i, &(outputFac[0]), &(outputFac[0]), 1);

        cardinalityThisIndex = 1;
      } else { // element > generator
        int startIndex = 0; // number of factorizations preceding the first we want
        for (int j = 0; j < MEMO_DIM; j++) {
          if (j < i) startIndex += cardinalities[element-generator][j];
          else cardinalityThisIndex += cardinalities[element-generator][j];
        }
        if (counter + cardinalityThisIndex >= MEMO_cardinality) { 
          return -1;
        }
        // experiment with blocks and threads here. <<<BLOCKS, THREADS_PER_BLOCK>>>
        int split = 16;
        copyAndIncrementFactorizations_grid<<<(cardinalityThisIndex + split - 1) / split, split>>>(i, d_memo[element-generator], &(d_output[counter]), cardinalityThisIndex);
      }
      cardinalities[element][i] = cardinalityThisIndex;
      counter += cardinalityThisIndex;
    }
    // printf("Element %i had %i facs\n", element, counter);
    return counter;
  }
}


int populateDynamicFactorizations_factorizationwiseParallel(MemoEntry* d_memo, const Factorization2<MEMO_DIM> memoGenerators) {
  MemoFactorization* cardinalities = new MemoFactorization[MEMO_maxElement]();  // always remember to zero your initialization []()
  int lastSuccessfulElement = 0;
  for (int element = 0; element < MEMO_maxElement; element++) {
    int result = dynamicFactorizations_factorizationwiseParallel_inner(element, memoGenerators, d_memo[element], d_memo, cardinalities);
    if (result == -1) {
      break;
    }
    lastSuccessfulElement = element;
    // printf("Z(%d, (%d, %d, %d)) had %d results\n", element, memoGenerators[0], memoGenerators[1], memoGenerators[2], result);
    // for (int i = 0; !isAllZeroes2(memo[element][i], MEMO_DIM) && i < MEMO_cardinality; i++) {
    //   printfacln(memo[element][i], "a");
    // }
  }
  printf("Dynamic factorizations (GPU) up to %d stored for Z(-, (", lastSuccessfulElement);
  for (int i = 0; i < MEMO_DIM; i++) {
    printf("%d, ", memoGenerators[i]);
  }
  printf("\b\b))\n");
  delete cardinalities;
  return lastSuccessfulElement;
}













int savedFactorizationCounter = 0;
Factorization* savedFacs = new Factorization[1000](); // []() zero-initializes
void saveSingleFactorization(const Factorization& f) {  // circular in-memory save buffer; this could save to a file
  // printfacln(f, "Saving single");
  copy(&f, &(savedFacs[savedFactorizationCounter % 1000]), DIM);
  savedFactorizationCounter = (savedFactorizationCounter + 1);// % 1000;
}



__device__ void nextCandidateLexicographic_inPlace(
  const int element, const int dim,
  Factorization *lastCandidate, const Factorization *generators,
  bool* wasValid, const Factorization* bound, bool* endOfStream,
   int* orderDelta, // for modulo optimization
   const int memoDim, const MemoEntry* d_memo, Factorization* output, int actualTopOfMemo) {
    if (*endOfStream) { return; } // we weren't invited to this party
    const Factorization& b = *bound;
    Factorization& a = *lastCandidate;//alias
    const Factorization& g = *generators;

    int i = -1;
    for (int j = 0; j < dim - 1; j++) { 
      if (a[j] > 0) i = j; 
    } //setting i to rightmost nonzero index, excluding the final
    if (i == -1) {
      // last candidate was the lexigocraphically final candidate; we are done
      // printfacln(a, "Final candidate");
      *wasValid = false;
      *endOfStream = true;
      return;
    }


    // TODO: Having this step enabled may be preventing the running of cases with MEMO_DIM = DIM - 1
    if (useModuloOptimization && dim > 3 && *wasValid && i == dim - 2) {
      //"slopes" optimization
      if (a[i] <= *orderDelta) {a[i] = 0;}
      else {
        a[i] -= *orderDelta;
      }
    } else { //normal decrement
      (a[i])--;
    }
    a[dim-1] = 0; // may have been nonzero from previous candidate but is now zeroed

    // memo step
    int phiResult = d_phi(lastCandidate, generators);
    if (i == dim - 1 - memoDim && element - phiResult < actualTopOfMemo) {
      // copy memo contents to buffer, then prepend lastCandidate to each
      const MemoEntry& memoEntry = d_memo[element - phiResult];
      int lastValidIndex = -1;
      for (int memoIndex = 0; memoIndex < MEMO_cardinality; memoIndex++) {
        const MemoFactorization& memoFac = memoEntry[memoIndex];
        Factorization& outputFac = output[memoIndex];
        if (d_isAllZeroes(memoFac, MEMO_DIM) && !(memoIndex == 0 && (element - phiResult == 0))) {
          break;
        } else {
          lastValidIndex = memoIndex;
          d_copy2(memoFac, &(outputFac[dim - memoDim]), memoDim);
          d_copy2(a, outputFac, dim - memoDim);
          if (d_phi(&outputFac, generators) != element) {    //sanity check.
            printf("INVALID: =%i\n", d_phi(&outputFac, generators));
            d_printfac(a); d_printfac(memoFac, memoDim);
          }
        } 
      }
      // copy last returned fac to prev candidate
      *wasValid = false; // ignore lastCandidate if outputs were used
    } else {
      int p = element - phiResult;   // the deficiency
      int m = (p + g[i+1] - 1) / (g[i+1]); // division sans remainder
      int result = m * g[i+1] + phiResult;
      (a[i+1]) = m;
      if (result != element) {
        *wasValid = false;
      } else {
        *wasValid = true;
      }
    }

    if (lexicogLeq(&a, bound)) {
      // printf("LT: "); printfac(a); printfacln((*bound), "is less than ");
      // *wasValid = false;
      // if (!facIsEqual(&a, bound)) {
      //   printfac(a); printfacln(b, "LT");
      //   printf("LT BOUND;");
      // }
      *endOfStream = true;
    }
    // if (*wasValid && !*endOfStream && d_phi(lastCandidate, generators) != element) {
    //   // printf("INVALID");
    //   printfacln(a, "Invalid return");
    // }
}


void saveHostBufferToFakeDisk(const Factorization* h_buffer, int bufferNumElements) {
  for (int i = 0; i < bufferNumElements; i++) {
    const Factorization& bufferElement = h_buffer[i];
    if (!isAllZeroes(&bufferElement)) {
      saveSingleFactorization(bufferElement);
    }
  }
}








/*
Worker State Management
*/



struct FactorizationCandidateState {
  int element = 0;
  Factorization lastCandidate = {};
  int dim = 0;
  bool wasValid = false;
  Factorization bound = {};
  Factorization generators = {};
  bool endOfStream = true;
  int bufferIndex = 0; // the last used index in this worker's buffer
};




bool newBoundFromExistingState_inPlace(int element, const Factorization* generators, const Factorization* bound, const Factorization* lastCandidate, //FactorizationCandidateState* state,
   Factorization* newBound, int dim, const int memoDim) {
  // set j leftmost nonzero such that a_i neq b_i
  int j = -1;
  const Factorization& g = *generators;
  const Factorization& l = *lastCandidate;
  const Factorization& b = *bound;
  Factorization& nB = *newBound;

  try {
    //leftmost nonzero index not matching the bound, excluding memodim at the end
    for (int tempJ = dim-1 - memoDim; tempJ >= 0; tempJ--) {
      if (l[tempJ] > 0 && l[tempJ] != (*bound)[tempJ]) { j = tempJ; }
    }
  } catch (std::exception& e) {
    vfprintf(stderr, "Caught something: %s", e.what());
  }
  if (j == dim - 1 || j == -1) { return false; } // The last candidate is equal to the bound (excepting possibly the final); this case means the work cannot be split
  // new bound is subtracting one from a_j and solving for a_{j+1}, zeroes afterward
  copy(lastCandidate, newBound, dim);
  if (nB[j] == 0) { printf("nbj == 0; this shouldnt happen"); }
  nB[j] --;
  // zero everything to the right of the next one
  for (int k = j + 1; k < dim; k++) {
    if (k < dim) { nB[k] = 0; }
  }

  const Factorization& a =*lastCandidate;
  int dividend = element - phi(&nB, generators);   // the deficiency
  int nextGenerator = g[j+1];

  int quotient = dividend / nextGenerator; // division sans remainder
  int r = dividend - quotient * (g[j+1]); // remainder
  bool wasValid = true; //, temporarily
  if (r != 0) {
    quotient++;
    wasValid = false;
  }
  nB[j+1] = quotient;

  //done setting new bound values
  if (lexicogLeq(newBound, bound)) { return false; }  // the supposed new bound is worse than the existing bound
  if (wasValid) {
    // printf("Saving in newBound"); printfacln((*newBound));
    saveSingleFactorization(*newBound); 
  } // both workers are left and right exclusive so this needs to be saved now.

  return true;
}

void giveFreshBounds(FactorizationCandidateState* h_states, int dim) {
  // split work from the last one (which has bound zero) to the second to last, and so forth
  for (int i = 0; i < TOTAL_THREADS/* 8 */; i++) {
    int newStateIndex = TOTAL_THREADS - 1 - i;
    FactorizationCandidateState& newState = h_states[newStateIndex];
    if (!newState.endOfStream) { 
      continue;
     }// doesnt need a new bound
    
    bool success = false;
    FactorizationCandidateState* oldStatePointer = NULL;//temporarily
    
    int offset = 1;
    int oldStateIndex = -1;
    for (; !success && offset <= i; offset++) {  // try to split work starting with the previous worker; if that fails, working backwards
      oldStateIndex = TOTAL_THREADS - 1 - i + offset;
      oldStatePointer = &(h_states[oldStateIndex]);
      FactorizationCandidateState& oldState = *oldStatePointer;
      if (oldState.endOfStream) continue;// we can't split an inactive stream
      success = newBoundFromExistingState_inPlace(oldState.element, &oldState.generators, &oldState.bound, &oldState.lastCandidate, &newState.bound, dim, MEMO_DIM);
    }
    if (!success) { 
      // couldn't set a bound for this guy, boo hoo;
      continue;
    }
    FactorizationCandidateState& oldState = *oldStatePointer;
    

    
    // old version: bound from first to second; new bound to last candidate of second; copy new bound to bound of first
    // current: old keeps its bound, receives new last candidate; new gets new bound, takes old last candidate
    copy(&oldState.lastCandidate, &newState.lastCandidate, DIM);
    copy(&newState.bound, &oldState.lastCandidate, DIM);
    

    newState.endOfStream = false;
  };
}

cudaError_t cudaMemset ( void* devPtr, int  value, size_t count , std::string name) {//extra arg adds error checking
  cudaError_t err = cudaMemset(devPtr, value, count);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to zero device buffer: %s\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  return err;
}

void zeroDeviceBuffer(Factorization* d_buffer, size_t bufferSize) {
  // printf("Zeroing device buffer");
  cudaError_t err = cudaSuccess;
  err = cudaMemset(d_buffer, 0, bufferSize);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to zero device buffer: %s\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
}

void copyBufferDeviceToHostAndClear(Factorization* d_buffer, Factorization* h_buffer, FactorizationCandidateState* h_states, FactorizationCandidateState* d_states, size_t bufferSize) {
  cudaError_t err = cudaSuccess;
  // copy device to host
  err = cudaMemcpy(h_buffer, d_buffer, bufferSize, cudaMemcpyDeviceToHost, "d_buffer");
  // zero device
  zeroDeviceBuffer(d_buffer, bufferSize);

  // set all bufferIndex to zero on d_states
  err = cudaMemcpy(h_states,d_states,  sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyDeviceToHost, "d_states (2)");
  for (int i = 0; i < TOTAL_THREADS; i++) {
    h_states[i].bufferIndex = 0;
  }
  err = cudaMemcpy(d_states, h_states, sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyHostToDevice, "h_states (2)");
}



__global__ void d_anyBufferIsFull(FactorizationCandidateState* d_states, int* d_fullCount, size_t bufferPerThread) { // this could use atomicOr instead of atomicAdd
  int gridIndex = blockIdx.x * blockDim.x + threadIdx.x;
  FactorizationCandidateState& state = d_states[gridIndex];
  if (state.bufferIndex + MEMO_cardinality >= bufferPerThread) { atomicAdd(d_fullCount, 1); }
}

bool anyBufferIsFull(FactorizationCandidateState* d_states, size_t bufferPerThread, int* d_fullCount) {
  int fullCount = 0;
  cudaError_t err = cudaMemset(d_fullCount, 0, sizeof(int));
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to zero d_fullcount in anyBufferIsFull: %s\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  d_anyBufferIsFull<<<BLOCKS, THREADS_PER_BLOCK>>>(d_states, d_fullCount, bufferPerThread);
  err = cudaMemcpy(&fullCount, d_fullCount, sizeof(int), cudaMemcpyDeviceToHost, "d_fullCount");

  return fullCount > 0;
}











__global__ void nextCandidateLexicographic_inPlace_grid(FactorizationCandidateState* d_states, int* d_orderDelta, const MemoEntry* d_memo, Factorization* d_outputs, int actualTopOfMemo) {
  int element = (*d_states).element;
  int dim = (*d_states).dim;
  int gridIndex = blockIdx.x * blockDim.x + threadIdx.x;
  FactorizationCandidateState& state = d_states[gridIndex];
  nextCandidateLexicographic_inPlace(element, dim,
    &state.lastCandidate, &state.generators,
    &state.wasValid, &state.bound, &state.endOfStream, d_orderDelta, MEMO_DIM, d_memo, &(d_outputs[gridIndex * MEMO_cardinality]), actualTopOfMemo);
}

__global__ void copyLastCandidateToBufferIfValid_grid(Factorization* d_buffer, FactorizationCandidateState* d_states, size_t bufferPerThread) {
  int gridIndex = blockIdx.x * blockDim.x + threadIdx.x;
  FactorizationCandidateState& state = d_states[gridIndex];
  if (state.wasValid && !state.endOfStream) {//currently does not include end of stream as that was already saved during bound splitting
    d_copy(&state.lastCandidate, &d_buffer[gridIndex * bufferPerThread + state.bufferIndex], DIM);
    state.bufferIndex ++;
  }
}

__global__ void copyOutputsToBufferIfValid_grid(Factorization* d_buffer, FactorizationCandidateState* d_states, Factorization* d_outputs, int bufferPerThread) {
  int gridIndex = blockIdx.x * blockDim.x + threadIdx.x;
  FactorizationCandidateState& state = d_states[gridIndex];
  Factorization* currentOutputs = &(d_outputs[gridIndex * MEMO_cardinality]);
  for (int i = 0; i < MEMO_cardinality; i++) {
    Factorization& currentOutput = currentOutputs[i];
    if (d_isAllZeroes(currentOutput, DIM)) {
      break;
    }
    if (lexicogLeq(&currentOutput, &(state.bound))) {
      continue;
    }
    Factorization* bufferTarget = &(d_buffer[gridIndex * bufferPerThread + state.bufferIndex]);
    d_copy(&currentOutput, bufferTarget, DIM);
    state.bufferIndex ++;
  }
}

__global__ void allThreadsAreFinished_grid(FactorizationCandidateState* d_states, int* d_notFinishedCounter) {
  int gridIndex = blockIdx.x * blockDim.x + threadIdx.x;
  FactorizationCandidateState& state = d_states[gridIndex];
  if (!state.endOfStream) {
    atomicAdd(d_notFinishedCounter, 1); } else { 
  }
}




struct HostAndDeviceAllocations {
  FactorizationCandidateState *d_states = NULL;
  FactorizationCandidateState* h_states;// = new FactorizationCandidateState[TOTAL_THREADS](); // []() zero-initializes
  MemoEntry* h_memo;// = new MemoEntry[MEMO_maxElement](); // zero initialize
  MemoEntry* d_memo = NULL;
  Factorization* d_outputs = NULL;
  Factorization *d_buffer = NULL;
  Factorization* h_buffer;// = new Factorization[bufferNumElements](); // []() zero-initializes
  int* d_notFinishedCounter;
  int* d_orderDelta;
  int* d_fullCount;
};


HostAndDeviceAllocations allocateEverything(int bufferNumElements, int bufferSize, int outputsSize, int memoSize) {
  HostAndDeviceAllocations a;
  cudaError_t err = cudaSuccess;
  size_t size = THREADS_PER_BLOCK * BLOCKS * sizeof(FactorizationCandidateState);

  // cudamalloc d_states
  FactorizationCandidateState *&d_states = a.d_states;
  err = cudaMalloc((void **)&d_states, size);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to allocate device states (error code %s)!\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  cudaMemset(d_states, 0, size);
  // vfprintf(stdout, "Number of total states: %i\n", totalThreads);
  vfprintf(stdout, "Size of one state: %i\n", sizeof(FactorizationCandidateState));
  vfprintf(stdout, "Allocated %i on the device for states\n", size);
  // #pragma unroll //todo make this a kernel?

  // malloc h_states
  a.h_states = new FactorizationCandidateState[TOTAL_THREADS](); // []() zero-initializes

  // cudamalloc for d_buffer
  Factorization *&d_buffer = a.d_buffer;

  err = cudaMalloc((void **)&d_buffer, bufferSize);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to allocate buffer (error code %s)!\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  vfprintf(stdout, "Allocated %d on the device for buffer\n", bufferSize);
  zeroDeviceBuffer(d_buffer, bufferSize);

  //malloc h_buffer
  a.h_buffer = new Factorization[bufferNumElements](); // []() zero-initializes
  vfprintf(stdout, "Allocated host buffer %d * %d\n", bufferNumElements, sizeof(Factorization));


  // cudamalloc d_outputs
  Factorization*& d_outputs = a.d_outputs;
  err = cudaMalloc((void **)&d_outputs, outputsSize);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to allocate d_outputs (error code %s)!\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  vfprintf(stdout, "Allocated %d on the device for d_outputs\n", outputsSize);
  zeroDeviceBuffer(d_outputs, outputsSize);

  //cudamalloc d_notfinishedcounter
  int*& d_notFinishedCounter = a.d_notFinishedCounter;
  err = cudaMalloc((void**)&d_notFinishedCounter, sizeof(int));
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to malloc notfinishedcounter \n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }

  int*& d_orderDelta = a.d_orderDelta;
  err = cudaMalloc((void**)&d_orderDelta, sizeof(int));
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to malloc orderdelta \n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }

  // malloc and cudamalloc for memo
  a.h_memo = new MemoEntry[MEMO_maxElement](); // zero initialize
  MemoEntry* &d_memo = a.d_memo;
  err = cudaMalloc((void **)&d_memo, memoSize);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to allocate memo (error code %s)!\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  cudaMemset(d_memo, 0, memoSize, "d_memo");
  vfprintf(stdout, "Allocated %d on the device for memo\n", memoSize);

  int*& d_fullCount = a.d_fullCount;
  err = cudaMalloc((void**)&d_fullCount, sizeof(int));
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to cudamalloc d_fullcount\n",
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  // printf("d_fullcount initial value: %d", d_fullCount);

  err = cudaMemset(d_fullCount, 0, sizeof(int), "d_fullCount");
  return a;
}


// extra arg adds error checking
cudaError_t 	cudaFree ( void* devPtr, std::string name ) {
  cudaError_t err = cudaFree(devPtr);
  if (err != cudaSuccess) {
    vfprintf(stderr, "Failed to cudafree %s: %s\n",
      name.c_str(),
            cudaGetErrorString(err));
    exit(EXIT_FAILURE);
  }
  return err;
}

void freeEverything(HostAndDeviceAllocations& a) {
  cudaError_t err = cudaFree(a.d_fullCount, "d_fullCount");
  err = cudaFree(a.d_memo, "d_memo");
  err = cudaFree(a.d_outputs, "d_outputs");
  err = cudaFree(a.d_buffer, "d_buffer");
  err = cudaFree(a.d_notFinishedCounter, "d_notFinishedCounter");
  err = cudaFree(a.d_orderDelta, "d_orderDelta");
  delete(a.h_buffer);
  delete(a.h_memo);
  delete(a.h_states);
  

  FactorizationCandidateState *d_states = NULL;
  FactorizationCandidateState* h_states;// = new FactorizationCandidateState[TOTAL_THREADS](); // []() zero-initializes
  MemoEntry* h_memo = new MemoEntry[MEMO_maxElement](); // zero initialize
  MemoEntry* d_memo = NULL;
  Factorization* d_outputs = NULL;
  Factorization *d_buffer = NULL;
  Factorization* h_buffer;// = new Factorization[bufferNumElements](); // []() zero-initializes
  int* d_notFinishedCounter;
  int* d_orderDelta;
}

struct ManagedAllocations {
  HostAndDeviceAllocations a;
  ManagedAllocations(int bufferNumElements, int bufferSize, int outputsSize, int memoSize) {
    a = allocateEverything(bufferNumElements, bufferSize,  outputsSize,  memoSize);
  }
  ~ManagedAllocations() {
    vfprintf(stdout, "Freeing allocations");
    freeEverything(a);
  }
};




bool fileExists(const char *fileName)
{
    std::ifstream infile(fileName);
    return infile.good();
}

int runParallelDynamicLexicographic(int element, const Factorization2<DIM> generators, bool hostMemoPopulation) {
  cudaError_t err = cudaSuccess;
  size_t bufferNumElements = TOTAL_THREADS * bufferPerThread;
  size_t bufferSize = bufferNumElements * sizeof(Factorization);
  size_t outputsSize = sizeof(Factorization) * MEMO_cardinality * TOTAL_THREADS;
  size_t memoSize = sizeof(MemoEntry) * MEMO_maxElement;
  //todo specialize variable args into constexpr
  ManagedAllocations ma(bufferNumElements,  bufferSize,  outputsSize,  memoSize);
  auto& allocations = ma.a;
  FactorizationCandidateState*& d_states = allocations.d_states;
  FactorizationCandidateState*& h_states = allocations.h_states;
  Factorization *&d_buffer = allocations.d_buffer;
  Factorization*& h_buffer = allocations.h_buffer;
  MemoEntry*& h_memo = allocations.h_memo;
  MemoEntry*& d_memo = allocations.d_memo;
  Factorization*& d_outputs = allocations.d_outputs;

  // set generators, element, and dim on all h_states
  // todo: this is unnecessary to store separately for each state, they can all reference one copy in device memory
  for (int i = 0; i < TOTAL_THREADS; i++) {
    h_states[i].element = element;
    h_states[i].dim = DIM;
    for (int j = 0; j < DIM; j++) { h_states[i].generators[j] = generators[j]; }
  }

  // set the first factorization
  FactorizationCandidateState& firstState = h_states[TOTAL_THREADS - 1];

  firstState.lastCandidate[0] = (element + generators[0] - 1) / generators[0];
  firstState.endOfStream = false;
  printf("Element: %i\n", element);
  printfacln(generators, "Generators");
  printfacln(firstState.lastCandidate, "First state lastCandidate");
  if (firstState.lastCandidate[0] * generators[0] == element) { saveSingleFactorization(firstState.lastCandidate); }
  // the rest of the coordinates are already zero from the initializer.
  // first worker's bound is all zeroes, which is set by the initializer.


  // copy h_states to d_states directly after setting instead of multiple calls
  err = cudaMemcpy(d_states, h_states, sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyHostToDevice, "h_states");


  // Start the timer before dynamic factorizations
  auto steadyClock = std::chrono::steady_clock();
  auto steadyStartTime = steadyClock.now();

// THIS IS RUNNING BOTH CPU AND GPU MEMO POPULATION FOR COMPARISON PURPOSES.

  // populate host memo and copy host to device
  // bool hostMemoPopulation = true;
  int actualTopOfMemo;
  // if (hostMemoPopulation) {
    actualTopOfMemo = populateDynamicFactorizations_sequential(h_memo, &(generators[DIM - MEMO_DIM]));
    auto memoPopulationTime_cpu = steadyClock.now();
    // err = cudaMemcpy(d_memo, h_memo, memoSize, cudaMemcpyHostToDevice, "h_memo");
  // } else {
    actualTopOfMemo = populateDynamicFactorizations_factorizationwiseParallel(d_memo, &(generators[DIM - MEMO_DIM]));
  // }
  auto memoPopulationTime_gpu = steadyClock.now();


  // exit(0);

  // calculate next candidate in a loop on grid
  bool hasCompleted = false;
  int*& d_notFinishedCounter = allocations.d_notFinishedCounter;

  int orderD = orderOfAinB(generators[DIM-2],generators[DIM-1]);
  printf("orderD %i\n", orderD);
  int*& d_orderDelta = allocations.d_orderDelta;
  err = cudaMemcpy(d_orderDelta, &orderD, sizeof(int), cudaMemcpyHostToDevice, "orderD");
  int counter = 0;
  time_t startTime = time(NULL);

  int h_notFinishedCounter;
    // for (int iterations = 0; iterations < 50 && !hasCompleted; iterations++) {
  while (!hasCompleted) {
    if (counter % kernelsBetweenFreshBounds == 0) {
      err = cudaMemcpy(h_states,d_states,  sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyDeviceToHost, "d_states (fresh bounds)");
      giveFreshBounds(h_states, DIM);
      err = cudaMemcpy(d_states, h_states, sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyHostToDevice, "h_states (fresh bounds)");
    }

    
    if (counter % 1000 == 0) { vfprintf(stdout, "Launching kernel %d\n", counter); }
    // zero outputs first
    
    err = cudaMemset(d_outputs, 0, outputsSize);
    if (err != cudaSuccess) {vfprintf(stderr, "Failed to zero outputs\n",cudaGetErrorString(err));exit(EXIT_FAILURE);}
    nextCandidateLexicographic_inPlace_grid<<<BLOCKS, THREADS_PER_BLOCK>>>(d_states, d_orderDelta, d_memo, d_outputs, actualTopOfMemo);
    copyLastCandidateToBufferIfValid_grid<<<BLOCKS, THREADS_PER_BLOCK>>>(
      d_buffer, d_states, bufferPerThread
    );
    copyOutputsToBufferIfValid_grid<<<BLOCKS, THREADS_PER_BLOCK>>>(
      d_buffer, d_states, d_outputs, bufferPerThread
    );

    int zero = 0;
    err = cudaMemcpy(d_notFinishedCounter, &zero, sizeof(int), cudaMemcpyHostToDevice, "zero");
    allThreadsAreFinished_grid<<<BLOCKS,THREADS_PER_BLOCK>>>(d_states, d_notFinishedCounter);
    err = cudaMemcpy(&h_notFinishedCounter, d_notFinishedCounter, sizeof(int), cudaMemcpyDeviceToHost, "d_notFinishedCounter");
    hasCompleted = h_notFinishedCounter == 0;
    if (anyBufferIsFull(d_states, bufferPerThread, allocations.d_fullCount)) {
      printf("Buffer full, copying\n");
      copyBufferDeviceToHostAndClear(d_buffer, h_buffer, h_states, d_states, bufferSize);
      saveHostBufferToFakeDisk(h_buffer, bufferNumElements);
    }

    // // useful for debugging step: copy d_states to host and print on screen
    // err = cudaMemcpy(h_states, d_states,  sizeof(FactorizationCandidateState) * TOTAL_THREADS, cudaMemcpyDeviceToHost);
    // if (err != cudaSuccess) {
    //   vfprintf(stderr, "Failed to memcpy debug\n",
    //           cudaGetErrorString(err));
    //   exit(EXIT_FAILURE);
    // }
    // for (int i = 0; i < TOTAL_THREADS; i++) {
    // //   printf("Index %i\n", i);
    //   printfacln(h_states[i].lastCandidate, "h_states Last candidate");
    //   printfacln(h_states[i].bound, "h_states bound");

    // //   // printf("Index %i last: \n", i); printfac(h_states[i].lastCandidate);
    //   printf("Was valid: %s \n", h_states[0].wasValid ? "True" : "false");
    //   printf("endOfStream %s \n", h_states[i].endOfStream ? "true" : "false");
    // }
    // printf("\n");

    counter++  ;

  }

  copyBufferDeviceToHostAndClear(d_buffer, h_buffer, h_states, d_states, bufferSize);
  saveHostBufferToFakeDisk(h_buffer, bufferNumElements);

  printf("Has completed.\n");
  

  printf("Kernels launched: %i\n", counter);
  time_t endTime = time(NULL);
  auto steadyEndTime = steadyClock.now();
  printf("Duration (`time`): %i\n", endTime - startTime);
  int millis = std::chrono::duration_cast<std::chrono::milliseconds>(steadyEndTime - steadyStartTime).count();
  printf("Duration (steady_clock) ms: %i\n", millis);
  int cpu_us = std::chrono::duration_cast<std::chrono::microseconds>(memoPopulationTime_cpu - steadyStartTime).count();
  int gpu_us = std::chrono::duration_cast<std::chrono::microseconds>(memoPopulationTime_gpu - memoPopulationTime_cpu).count();
  printf("Memo population (cpu) us: %i\n", cpu_us);
  printf("Memo population (gpu) us: %i\n", gpu_us);

  if (!fileExists("runtimes.csv")) {
    std::ofstream outputFile("runtimes.csv");
    outputFile << "dim,memo_dim,element,num_results,cpu_memo_us,gpu_memo_us,runtime_ms" << std::endl;
    outputFile.close();
  }

  std::ofstream outputFile("runtimes.csv", std::ios_base::app);
  int d = DIM;
  int md = MEMO_DIM;
  char c[50]; sprintf(c, "%i, %i, %i, %i, %i, %i, %i", d, md, element, savedFactorizationCounter, cpu_us, gpu_us, millis);
  outputFile << c << std::endl;
  outputFile.close();

  printf("Number of results: %i\n", savedFactorizationCounter);

  return savedFactorizationCounter;
}


/**
 * Host main routine
 */
int main(int argc, char *argv[]) {

  int element = argc > 1 ? std::stoi(argv[1]) : ELEMENT;
  Factorization generators;
for (int i = 0; i < DIM; i++) {
  if (argc > i + 2) { generators[i] = std::stoi(argv[i+2]); }
  else { generators[i] = i == 0 ? 13 : i > 2 ? 37 + i : 36 + i;  }
}

  int numberOfFactorizations = runParallelDynamicLexicographic(element, generators, argc > DIM + 2);
}

